Neural network-enhanced integrators for simulating ordinary differential equations

Numerous applications necessitate the computation of numerical solutions to differential equations across a wide range of initial conditions and system parameters, which feeds the demand for efficient yet accurate numerical integration methods.This study proposes a neural network (NN) enhancement of classical numerical integrators. NNs are trained to learn integration errors, which are then used as additive correction terms in numerical schemes. The performance of these enhanced integrators is compared with well-established methods through numerical studies, with a particular emphasis on computational efficiency. Analytical properties are examined in terms of local errors and backward error analysis. Embedded Runge-Kutta schemes are then employed to develop enhanced integrators that mitigate generalization risk, ensuring that the neural network's evaluation in previously unseen regions of the state space does not destabilize the integrator. It is guaranteed that the enhanced integrators perform at least as well as the desired classical Runge-Kutta schemes. The effectiveness of the proposed approaches is demonstrated through extensive numerical studies using a realistic model of a wind turbine, with parameters derived from the established simulation framework OpenFast.

==> export_fig.sh <==
#!/bin/bash

# Directory containing all your figures (change if needed)
FIGURE_DIR="figures"

# Loop through all .svg files in subdirectories
find "$FIGURE_DIR" -type f -name "*.svg" | while read -r svg_file; do
    pdf_file="${svg_file%.svg}.pdf"
    tex_file="${svg_file%.svg}.pdf_tex"

    # Only regenerate if SVG is newer than PDF
    if [[ "$svg_file" -nt "$pdf_file" || "$svg_file" -nt "$tex_file" ]]; then
        echo "Exporting $svg_file..."
	inkscape "$svg_file" --export-latex --export-type=pdf

    else
        echo "Up to date: $svg_file"
    fi
done


